Windowed quantum arithmetic

We demonstrate a technique for optimizing quantum circuits that is analogous to classical windowing. Specifically, we show that small table lookups can allow control qubits to be iterated in groups instead of individually. We present various windowed quantum arithmetic circuits, including a windowed modular exponentiation with nested windowed modular multiplications, which have lower Toffoli counts than previous work at register sizes ranging from tens of qubits to thousands of qubits.

==> anc/qsharp/README.md <==
# Q# cost estimates for windowed arithmetic

To produce cost estimates, open this folder in Visual Studio Code and launch the project.
The results will be printed to the terminal in CSV format.
Due to overheads in the simulators, this will take several hours to finish.

Notes:

- Did not implement efficient uncomputation of table lookups, because the operations involved are not supported by Q#'s Toffoli simulator.
- The Karatsuba implementation was ported from https://github.com/Strilanc/quantum-karatsuba-2019, with slight tweaks to make it apply to the const*quantum case.


==> anc/qsharp/Tests/MulAddTests.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open WindowedArithmetic;

    /// # Summary
    /// Checks that the given operation, when applied to LittleEndian registers storing
    /// the given inputs, results in those registers storing the given outputs.
    ///
    /// # Input
    /// ## n1
    /// Number of qubits in the first register.
    /// ## n2
    /// Number of qubits in the second register.
    /// ## input1
    /// Initial value for the first register.
    /// ## input2
    /// Initial value for the second register.
    /// ## output1
    /// Expected output value for the first register.
    /// ## output2
    /// Expected output value for the second register.
    /// ## op
    /// The operation to apply.
    operation AssertOpInOut2(n1: Int,
                             n2: Int,
                             input1: BigInt,
                             input2: BigInt,
                             output1: BigInt,
                             output2: BigInt,
                             op: ((LittleEndian, LittleEndian) => Unit)) : Unit {
        using (b1 = Qubit[n1]) {
            using (b2 = Qubit[n2]) {
                let le1 = LittleEndian(b1);
                let le2 = LittleEndian(b2);
                XorEqualConst(le1, input1);
                XorEqualConst(le2, input2);
                op(le1, le2);
                let v1 = MeasureResetBigInt(le1);
                let v2 = MeasureResetBigInt(le2);
                if (v1 != output1 or v2 != output2) {
                    fail $"Case failed.
                        AssertPerforms({n1}, {n2}, {input1}, {input2}, {output1}, {output2}, {op});

                        Expected output 1: {output1}
                          Actual output 1: {v1}

                        Expected output 2: {output2}
                          Actual output 2: {v2}";
                }
            }
        }

    }

    operation AssertOpImplementsPlusEqualConstTimesLE(op: ((LittleEndian, BigInt, LittleEndian) => Unit)) : Unit {
        AssertOpInOut2(10, 10,
                       ToBigInt(7), ToBigInt(5),
                       ToBigInt(7+13*5), ToBigInt(5),
                       op(_, ToBigInt(13), _));

        let x = RandomBigIntPow2(100);
        let y = RandomBigIntPow2(100);
        let z = RandomBigIntPow2(100);
        AssertOpInOut2(201, 100,
                       x, y,
                       x + y*z, y,
                       op(_, z, _));
    }

    operation ToffoliSim_PlusEqualConstTimesLE_Test() : Unit {
        AssertOpImplementsPlusEqualConstTimesLE(PlusEqualConstTimesLE);
        AssertOpImplementsPlusEqualConstTimesLE(PlusEqualConstTimesLEKaratsuba);
        AssertOpImplementsPlusEqualConstTimesLE(PlusEqualConstTimesLEWindowed(_, _, _, 1));
        AssertOpImplementsPlusEqualConstTimesLE(PlusEqualConstTimesLEWindowed(_, _, _, 2));
        AssertOpImplementsPlusEqualConstTimesLE(PlusEqualConstTimesLEWindowed(_, _, _, 3));
        AssertOpImplementsPlusEqualConstTimesLE(PlusEqualConstTimesLEWindowed(_, _, _, 4));
        AssertOpImplementsPlusEqualConstTimesLE(PlusEqualConstTimesLEWindowed(_, _, _, 5));
    }
}


==> anc/qsharp/Tests/TestSuiteRunner.cs <==
using Microsoft.Quantum.Simulation.XUnit;
using Microsoft.Quantum.Simulation.Simulators;
using Xunit.Abstractions;
using System;
using System.Diagnostics;

namespace Tests {
    public class TestSuiteRunner {
        private readonly ITestOutputHelper output;

        public TestSuiteRunner(ITestOutputHelper output) {
            this.output = output;
        }

        [OperationDriver(TestNamespace = "Tests")]
        public void TestTarget(TestOperation op) {
            Console.WriteLine(op.className);
            if (op.className.Contains("ToffoliSim")) {
                var sim = new ToffoliSimulator();
                sim.OnLog += (msg) => { output.WriteLine(msg); };
                sim.OnLog += (msg) => { Debug.WriteLine(msg); };
                op.TestOperationRunner(sim);
            } else {
                using (var sim = new QuantumSimulator()) {
                    sim.OnLog += (msg) => { output.WriteLine(msg); };
                    sim.OnLog += (msg) => { Debug.WriteLine(msg); };
                    op.TestOperationRunner(sim);
                }
            }
        }
    }
}


==> anc/qsharp/Tests/Tests.csproj <==
<Project Sdk="Microsoft.NET.Sdk">
  <PropertyGroup>
    <TargetFramework>netcoreapp2.0</TargetFramework>
    <PlatformTarget>x64</PlatformTarget>
    <IsPackable>false</IsPackable>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.Canon" Version="0.5.1904.1302" />
    <PackageReference Include="Microsoft.Quantum.Development.Kit" Version="0.5.1904.1302" />
    <PackageReference Include="Microsoft.Quantum.xUnit" Version="0.5.1904.1302" />
    <PackageReference Include="Microsoft.NET.Test.Sdk" Version="15.7.2" />
    <PackageReference Include="xunit" Version="2.3.1" />
    <PackageReference Include="xunit.runner.visualstudio" Version="2.3.1" />
    <DotNetCliToolReference Include="dotnet-xunit" Version="2.3.1" />
  </ItemGroup>

  <ItemGroup>
    <ProjectReference Include="..\WindowedArithmetic\WindowedArithmetic.csproj" />
  </ItemGroup>
</Project>


==> anc/qsharp/WindowedArithmetic/Addition.qs <==
namespace WindowedArithmetic {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    /// # Summary
    /// Performs a += b + c where a and b are little-endian quantum registers and c is a carry qubit.
    ///
    /// If you want a carry *output*, append a qubit to the lvalue register.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += b + c'.
    /// ## offset
    /// The integer amount to add into the target. The 'b' in 'a += b + c'.
    /// ## carry_in
    /// The carry to include in the addition. The 'c' in 'a += b + c'.
    ///
    /// # References
    /// - "A new quantum ripple-carry addition circuit"
    ///        Steven A. Cuccaro, Thomas G. Draper, Samuel A. Kutin, David Petrie Moulton
    ///        https://arxiv.org/abs/quant-ph/0410184
    operation PlusEqualWithCarry (lvalue: LittleEndian, offset: LittleEndian, carryIn: Qubit) : Unit {
        body (...) {
            // Construction requires similarly-sized registers.
            let n = Length(offset!);
            let m = Length(lvalue!);
            if (m != n and m != n + 1) {
                fail $"Length(lvalue) ({m}) != Length(offset) ({n}) && Length(lvalue) != Length(offset) + 1";
            }

            let coffset = [carryIn] + offset!;

            // Propagate carry.
            for (i in 0..n-1) {
                Maj(coffset[i], lvalue![i], offset![i]);
            }

            // Carry output.
            if (m == n + 1) {
                CNOT(coffset[n], lvalue![n]);
            }

            // Apply and uncompute carries.
            for (i in n-1..-1..0) {
                Uma(coffset[i], lvalue![i], offset![i]);
            }
        }
        adjoint auto;
    }

    /// # Summary
    /// Performs a += b where a and b are little-endian quantum registers.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += b'.
    /// ## offset
    /// The amount to add into the target. The 'b' in 'a += b'.
    operation PlusEqual (lvalue: LittleEndian, offset: LittleEndian) : Unit {
        body (...) {
            using (carryIn = Qubit()) {
                let trimmedOffset = SliceLE(offset, 0, Min(Length(lvalue!), Length(offset!)));
                using (pad = Qubit[Max(0, Length(lvalue!) - Length(trimmedOffset!) - 1)]) {
                    let paddedOffset = LittleEndian(trimmedOffset! + pad);
                    PlusEqualWithCarry(lvalue, paddedOffset, carryIn);
                }
            }
        }
        adjoint auto;
    }

    operation Maj (a: Qubit, b: Qubit, c: Qubit) : Unit {
        body (...) {
            CNOT(c, a);
            CNOT(c, b);
            CCNOT(a, b, c);
        }
        adjoint auto;
    }

    operation Uma (a: Qubit, b: Qubit, c: Qubit) : Unit {
        body (...) {
            CCNOT(a, b, c);
            CNOT(c, a);
            CNOT(a, b);
        }
        adjoint auto;
    }
}


==> anc/qsharp/WindowedArithmetic/And.qs <==
namespace WindowedArithmetic {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    operation Toggle(t: Qubit) : Unit {
        body (...) {
            X(t);
        }
        adjoint self;
        controlled (cs, ...) {
            Controlled X(cs, t);
            // HACK: avoid incompatibility with toffoli simulator.
            // if (Length(cs) == 0) {
            //     X(t);
            // } elif (Length(cs) == 1) {
            //     CNOT(cs[0], t);
            // } else {
            //     using (q = Qubit()) {
            //         InitAnd(cs[0], cs[1], q);
            //         Controlled Toggle([q] + cs[2..Length(cs)-1], t);
            //         UncomputeAnd(cs[0], cs[1], q);
            //     }
            // }
        }
        controlled adjoint self;
    }

    operation InitToggle(t: Qubit) : Unit {
        body (...) {
            Toggle(t);
        }
        adjoint auto;
        controlled auto;
        controlled adjoint (cs, ...) {
            Controlled X(cs, t);
            // HACK: avoid incompatibility with toffoli simulator.
            // if (Length(cs) == 0) {
            //     X(t);
            // } elif (Length(cs) == 1) {
            //     CNOT(cs[0], t);
            // } else {
            //     if (MResetX(t) == One) {
            //         Controlled PhaseNegate(cs, ());
            //     }
            // }
        }
    }

    operation UncomputeToggle(t: Qubit) : Unit {
        body (...) {
            Adjoint InitToggle(t);
        }
        adjoint auto;
        controlled auto;
        controlled adjoint auto;
    }

    operation InitAnd(a: Qubit, b: Qubit, t: Qubit) : Unit {
        body(...) {
            CCNOT(a, b, t);
            // HACK: avoid incompatibility with toffoli simulator.
            // H(t);
            // T(t);
            // CNOT(b, t);
            // Adjoint T(t);
            // CNOT(a, t);
            // T(t);
            // CNOT(b, t);
            // Adjoint T(t);
            // H(t);
            // Adjoint S(t);
        }
        adjoint (...) {
            CCNOT(a, b, t);
            // HACK: avoid incompatibility with toffoli simulator.
            // if (MResetX(t) == One) {
            //     CZ(a, b);
            // }
        }
    }

    operation UncomputeAnd(a: Qubit, b: Qubit, t: Qubit) : Unit {
        body (...) {
            Adjoint InitAnd(a, b, t);
        }
        adjoint auto;
    }
}


==> anc/qsharp/WindowedArithmetic/Driver.cs <==
using System;
using System.Numerics;
using System.Collections.Generic;

using Microsoft.Quantum.Simulation.Core;
using Microsoft.Quantum.Simulation.Simulators;
using Microsoft.Quantum.Simulation.Simulators.QCTraceSimulators;

namespace WindowedArithmetic {
    class Driver {
        static void Main(string[] args) {
            var rng = new Random(5);

            // Binary integers of the form 1XXX0000000...
            var cases = new List<int>();
            for (var i = 8; i <= 2048; i <<= 1) {
                for (var j = 0; j < 8; j++) {
                    cases.Add(i + (i >> 3) * j);
                }
            }

            // Header column.
            Console.WriteLine($"{String.Join(", ", cases)}");
            var methods = new[] {
                "window",
                "legacy",
                "karatsuba"
            };
            var columns = new List<String>();
            columns.Add("n");
            foreach (var method in methods) {
                columns.Add(method + " " + "toffolis");
                columns.Add(method + " " + "qubits");
                columns.Add(method + " " + "depth");
            }
            Console.WriteLine(String.Join(", ", columns));

            // Collect data.
            foreach (var n in cases) {
                var tofCounts = new double[methods.Length];
                var qubitCounts = new double[methods.Length];
                var depthCounts = new double[methods.Length];
                var reps = Math.Max(1, Math.Min(10, 128 / n));

                for (int r = 0; r < reps; r++) {
                    for (int i = 0; i < methods.Length; i++) {
                        var a = rng.NextBigInt(2*n);
                        var b = rng.NextBigInt(n);
                        var c = rng.NextBigInt(n);

                        var tof_sim = new ToffoliSimulator();
                        var tof_output = RunPlusEqualProductMethod.Run(tof_sim, a, b, c, methods[i]).Result;

                        var config = new QCTraceSimulatorConfiguration();
                        config.usePrimitiveOperationsCounter = true;
                        config.useWidthCounter = true;
                        config.useDepthCounter = true;
                        var trace_sim = new QCTraceSimulator(config);
                        var trace_output = RunPlusEqualProductMethod.Run(trace_sim, a, b, c, methods[i]).Result;

                        if (tof_output != a + b * c || trace_output != tof_output) {
                            throw new ArithmeticException($"Wrong result using {methods[i]}. {a}+{b}*{c} == {a+b*c} != {tof_output} or {trace_output}.");
                        }

                        tofCounts[i] += trace_sim.GetMetric<RunPlusEqualProductMethod>(PrimitiveOperationsGroupsNames.T)/7;
                        qubitCounts[i] += trace_sim.GetMetric<RunPlusEqualProductMethod>(MetricsNames.WidthCounter.ExtraWidth);
                        depthCounts[i] += trace_sim.GetMetric<RunPlusEqualProductMethod>(MetricsNames.DepthCounter.Depth);
                    }
                }

                // Output row of results.
                var data = new List<double>();
                data.Add(n);
                for (var i = 0; i < methods.Length; i++) {
                    data.Add(tofCounts[i] / reps);
                    data.Add(qubitCounts[i] / reps);
                    data.Add(depthCounts[i] / reps);
                }
                Console.WriteLine(String.Join(", ", data));
            }
        }
    }

    public static class Util {
        public static BigInteger NextBigInt(this Random rng, int bits){
            byte[] data = new byte[(bits >> 3) + 1];
            rng.NextBytes(data);
            var result = new BigInteger(data);
            result &= (BigInteger.One << bits) - 1;
            result |= BigInteger.One << (bits - 1);
            return result;
        }
    }
}


==> anc/qsharp/WindowedArithmetic/Driver.qs <==
namespace WindowedArithmetic
{
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Convert;

    operation RunPlusEqualProductMethod(t: BigInt,
                                        x: BigInt,
                                        y: BigInt,
                                        method: String) : BigInt {
        let nx = BitLength(x);
        let ny = BitLength(y);
        let nt = Max(nx+ny, BitLength(t)) + 1;
        let w = Max(1, FloorLg2(ny)-2);
        mutable result = ToBigInt(0);
        using (qt = Qubit[nt]) {
            using (qy = Qubit[ny]) {
                let vy = LittleEndian(qy);
                let vt = LittleEndian(qt);
                XorEqualConst(vy, y);
                XorEqualConst(vt, t);
                if (method == "window") {
                    PlusEqualConstTimesLEWindowed(vt, x, vy, w);
                } elif (method == "legacy") {
                    PlusEqualConstTimesLE(vt, x, vy);
                } elif (method == "karatsuba") {
                    PlusEqualConstTimesLEKaratsuba(vt, x, vy);
                } else {
                    fail $"Unknown method {method}";
                }
                let a = ForceMeasureResetBigInt(vy, y);
                set result = ForceMeasureResetBigInt(vt, t + x*y);
            }
        }
        return result;
    }
}


==> anc/qsharp/WindowedArithmetic/Lookup.qs <==
namespace WindowedArithmetic {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Convert;

    /// # Summary
    /// Performs 'a ^^^= T[b]' where 'a' and 'b' are little-endian quantum registers
    /// and 'T' is a classical table.
    ///
    /// Bits in 'T[b]' beyond the range of 'a' are ignored.
    /// It is assumed that the address will never store a value beyond the end of the table.
    /// Invalid addresses cause undefined behavior.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the xor. The 'a' in 'a ^^^= T[b]'.
    /// ## table
    /// The classical table containing integers to choose between and xor into the target.
    /// The 'T' in 'a ^^^= T[b]'.
    /// ## address
    /// Determines which integer from the table will be xored into the target.
    /// The 'b' in 'a ^^^= T[b]'.
    operation XorEqualLookup (lvalue: LittleEndian, table: BigInt[], address: LittleEndian) : Unit {
        body (...) {
            Controlled XorEqualLookup(new Qubit[0], (lvalue, table, address));
        }
        adjoint self;
        controlled (cs, ...) {
            if (Length(table) == 0) {
                fail "Can't lookup values in an empty table.";
            }

            // Drop high bits that would place us beyond the range of the table.
            let maxAddressLen = CeilLg2(Length(table));
            if (maxAddressLen < Length(address!)) {
                let kept = LittleEndian(address![0..maxAddressLen - 1]);
                return Controlled XorEqualLookup(cs, (lvalue, table, kept));
            }

            // Drop inaccessible parts of table.
            let maxTableLen = 1 <<< Length(address!);
            if (maxTableLen < Length(table)) {
                let kept = table[0..maxTableLen-1];
                return Controlled XorEqualLookup(cs, (lvalue, kept, address));
            }

            // Base case: singleton table.
            if (Length(table) == 1) {
                XorEqualConst(address, ToBigInt(-1));
                Controlled XorEqualConst(cs + address!, (lvalue, table[0]));
                XorEqualConst(address, ToBigInt(-1));
                return ();
            }

            // Recursive case: divide and conquer.
            let highBit = address![Length(address!) - 1];
            let restAddress = LittleEndian(address![0..Length(address!) - 2]);
            let h = 1 <<< (Length(address!) - 1);
            let lowTable = table[0..h-1];
            let highTable = table[h..Length(table)-1];
            using (q = Qubit()) {
                // Store 'all(controls) and not highBit' in q.
                X(highBit);
                Controlled InitToggle(cs + [highBit], q);
                X(highBit);

                // Do lookup for half of table where highBit is 0.
                Controlled XorEqualLookup([q], (lvalue, lowTable, restAddress));

                // Flip q to storing 'all(controls) and highBit'.
                Controlled X(cs, q);

                // Do lookup for half of table where highBit is 1.
                Controlled XorEqualLookup([q], (lvalue, highTable, restAddress));

                // Eager uncompute 'q = all(controls) and highBit'.
                Controlled UncomputeToggle(cs + [highBit], q);
            }
        }
        controlled adjoint self;
    }

    /// # Summary
    /// Performs 'a := T[b]' where 'a' and 'b' are little-endian quantum registers and 'T' is a classical table.
    ///
    /// Bits in 'T[b]' beyond the range of 'a' are ignored.
    /// It is assumed that the address will never store a value beyond the end of the table.
    /// Invalid addresses cause undefined behavior.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the initialization. The 'a' in 'a := T[b]'.
    /// ## table
    /// The classical table containing integers to choose between to initialize the target.
    /// The 'T' in 'a := T[b]'.
    /// ## address
    /// Determines which integer from the table will be the target's value.
    /// The 'b' in 'a := T[b]'.
    ///
    /// # Reference
    /// - "Encoding Electronic Spectra in Quantum Circuits with Linear T Complexity"
    ///        Ryan Babbush, Craig Gidney, Dominic W. Berry, Nathan Wiebe, Jarrod McClean, Alexandru Paler, Austin Fowler, Hartmut Neven
    ///        https://arxiv.org/abs/1805.03662
    operation LetLookup (lvalue: LittleEndian, table: BigInt[], address: LittleEndian) : Unit {
        body (...) {
            XorEqualLookup(lvalue, table, address);
        }
        adjoint (...) {
            Controlled Adjoint LetLookup(new Qubit[0], (lvalue, table, address));
        }
        controlled auto;
        controlled adjoint (cs, ...) {
            Controlled XorEqualLookup(cs, (lvalue, table, address));

            // HACK: disabled to make testing with Toffoli simulator viable.
            // let n = Min(Length(address!), CeilLg2(Length(table)));
            // let max = Min(1 <<< n, Length(table));
            // let n_low = Min((n >>> 1), FloorLg2(Length(lvalue!)));
            // let n_high = n - n_low;
            // let low = LittleEndian(address![0..n_low-1]);
            // let high = LittleEndian(address![n_low..n-1]);
            // mutable fixups = new BigInt[1 <<< n_high];

            // // Determine fixups by performing eager measurements.
            // for (i in 0..Length(lvalue!)-1) {
            //     if (MResetX(lvalue![i]) == One) {
            //         for (j in 0..max-1) {
            //             if ((table[j] &&& (ToBigInt(1) <<< i)) != ToBigInt(0)) {
            //                 let fixup_index = j >>> n_low;
            //                 let fixup_bit = j &&& ((1 <<< n_low) - 1);
            //                 set fixups[fixup_index] = fixups[fixup_index] ^^^ (ToBigInt(1) <<< fixup_bit);
            //             }
            //         }
            //     }
            // }

            // // Perform fixups.
            // let low_unary = LittleEndian(lvalue![0..(1<<<n_low)-1]);
            // LetUnary(low_unary, low);
            // for (t in low_unary!) {
            //     H(t);
            // }
            // Controlled XorEqualLookup(cs, (low_unary, fixups, high));
            // for (t in low_unary!) {
            //     H(t);
            // }
            // DelUnary(low_unary, low);
        }
    }

    /// # Summary
    /// Uncomputes a register initialized using 'a := T[b]', where 'a' and 'b' are
    /// little-endian quantum registers and 'T' is a classical table.
    ///
    /// Bits in 'T[b]' beyond the range of 'a' are ignored.
    /// It is assumed that the address will never store a value beyond the end of the table.
    /// Invalid addresses cause undefined behavior.
    ///
    /// # Input
    /// ## lvalue
    /// The target to uncompute. The 'a' from 'a := T[b]'.
    /// ## table
    /// The classical table containing integers that the target may be set to.
    /// The 'T' from 'a := T[b]'.
    /// ## address
    /// Determines which integer from the table is supposed to be the target's value.
    /// The 'b' from 'a := T[b]'.
    operation DelLookup (lvalue: LittleEndian, table: BigInt[], address: LittleEndian) : Unit {
        body (...) {
            Adjoint LetLookup(lvalue, table, address);
        }
        adjoint auto;
        controlled auto;
        controlled adjoint auto;
    }

    /// # Summary
    /// Performs 'a += T[b]' where 'a' and 'b' are little-endian quantum registers
    /// and 'T' is a classical table.
    ///
    /// Bits in 'T[b]' beyond the range of 'a' are ignored.
    /// It is assumed that the address will never store a value beyond the end of the table.
    /// Invalid addresses cause undefined behavior.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += T[b]'.
    /// ## table
    /// The classical table containing integers to choose between and add into the target.
    /// The 'T' in 'a += T[b]'.
    /// ## address
    /// Determines which integer from the table will be added into the target.
    /// The 'b' in 'a += T[b]'.
    operation PlusEqualLookup (lvalue: LittleEndian, table: BigInt[], address: LittleEndian) : Unit {
        body (...) {
            Controlled PlusEqualLookup(new Qubit[0], (lvalue, table, address));
        }
        adjoint auto;
        controlled (cs, ...) {
            using (t_reg = Qubit[Length(lvalue!)]) {
                let t = LittleEndian(t_reg);
                Controlled LetLookup(cs, (t, table, address));
                PlusEqual(lvalue, t);
                Controlled DelLookup(cs, (t, table, address));
            }
        }
        controlled adjoint auto;
    }
}


==> anc/qsharp/WindowedArithmetic/MulAdd_Karatsuba.qs <==
namespace WindowedArithmetic {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    /// # Summary
    /// Performs a += b*c where a, b, and c are little-endian quantum registers.
    ///
    /// Has gate complexity O(n^log_2(3)).
    /// Has space complexity O(n).
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += b*c'.
    /// ## factor1
    /// One of the integers being multiplied together. The 'b' in 'a += b*c'.
    /// ## factor2
    /// One of the integers being multiplied together. The 'c' in 'a += b*c'.
    operation PlusEqualConstTimesLEKaratsuba(
            lvalue: LittleEndian,
            factor1: BigInt,
            factor2: LittleEndian) : Unit {
        body (...) {
            if (Length(factor2!) <= 32) {
                PlusEqualConstTimesLE(lvalue, factor1, factor2);
            } else {
                let piece_size = Max(32, 2*CeilLg2(Length(factor2!)));
                _PlusEqualConstTimesLEKaratsuba_Helper(lvalue, factor1, factor2, piece_size);
            }
        }
        adjoint auto;
    }

    operation _PlusEqualConstTimesLEKaratsuba_Helper(
            lvalue: LittleEndian,
            factor1: BigInt,
            factor2: LittleEndian,
            piece_size: Int) : Unit {
        body (...) {
            let piece_count = CeilPowerOf2(CeilMultiple(Length(factor2!), piece_size) / piece_size);
            let in_buf_piece_size = piece_size + CeilLg2(piece_count);
            let work_buf_piece_size = CeilMultiple(piece_size*2 + CeilLg2(piece_count)*4, piece_size);

            let in_bufs1 = SplitConst(factor1, piece_size, piece_count);
            // Create input pieces with enough padding to add them together.
            using (in_bufs_backing2 = Qubit[in_buf_piece_size * piece_count - Length(factor2!)]) {
                let in_bufs2 = SplitPadBuffer(factor2!, in_bufs_backing2, piece_size, in_buf_piece_size, piece_count);

                // Create workspace pieces with enough padding to hold multiplied summed input pieces, and to add them together.
                using (work_bufs_backing = Qubit[work_buf_piece_size * piece_count * 2]) {
                    let work_bufs = SplitBuffer(work_bufs_backing, work_buf_piece_size);

                    // Add into workspaces, merge into output, then uncompute workspace.
                    _PlusEqualConstTimesLEKaratsubaOnPieces(work_bufs, in_bufs1, in_bufs2);
                    for (i in 0..piece_size..work_buf_piece_size-1) {
                        let target = LittleEndian(lvalue![i..Length(lvalue!)-1]);
                        let shift = MergeBufferRanges(work_bufs, i, piece_size);
                        PlusEqual(target, shift);
                    }
                    Adjoint _PlusEqualConstTimesLEKaratsubaOnPieces(work_bufs, in_bufs1, in_bufs2);
                }
            }
        }
        adjoint auto;
    }

    operation _PlusEqualConstTimesLEKaratsubaOnPieces (
            output_pieces: LittleEndian[],
            input_pieces_1: BigInt[],
            input_pieces_2: LittleEndian[]) : Unit {
        body (...) {
            let n = Length(input_pieces_1);
            if (n <= 1) {
                if (n == 1) {
                    PlusEqualConstTimesLE(
                        output_pieces[0],
                        input_pieces_1[0],
                        input_pieces_2[0]);
                }
            } else {
                let h = n >>> 1;

                // Input 1 is logically split into two halves (a, b) such that a + 2**(wh) * b equals the input.
                // Input 2 is logically split into two halves (x, y) such that x + 2**(wh) * y equals the input.

                //-----------------------------------
                // Perform
                //     out += a*x * (1-2**(wh))
                //     out -= b*y * 2**(wh) * (1-2**(wh))
                //-----------------------------------
                // Temporarily inverse-multiply the output by 1-2**(wh), so that the following two multiplied additions are scaled by 1-2**(wh).
                for (i in h..Length(output_pieces) - 1) {
                    PlusEqual(output_pieces[i], output_pieces[i - h]);
                }
                // Recursive multiply-add for a*x.
                _PlusEqualConstTimesLEKaratsubaOnPieces(
                    output_pieces[0..2*h-1],
                    input_pieces_1[0..h-1],
                    input_pieces_2[0..h-1]);
                // Recursive multiply-subtract for b*y.
                Adjoint _PlusEqualConstTimesLEKaratsubaOnPieces(
                    output_pieces[h..3*h-1],
                    input_pieces_1[h..2*h-1],
                    input_pieces_2[h..2*h-1]);
                // Multiply output by 1-2**(wh), completing the scaling of the previous two multiply-adds.
                for (i in Length(output_pieces) - 1..-1..h) {
                    Adjoint PlusEqual(output_pieces[i], output_pieces[i - h]);
                }

                //-------------------------------
                // Perform
                //     out += (a+b)*(x+y) * 2**(wh)
                //-------------------------------
                // Temporarily store a+b over a and x+y over x.
                for (i in 0..h-1) {
                    PlusEqual(input_pieces_2[i], input_pieces_2[i + h]);
                }
                // Recursive multiply-add for (a+b)*(x+y).
                _PlusEqualConstTimesLEKaratsubaOnPieces(
                    output_pieces[h..3*h-1],
                    ZipSum(input_pieces_1[0..h-1], input_pieces_1[h..2*h-1]),
                    input_pieces_2[0..h-1]);
                // Restore a and x.
                for (i in 0..h-1) {
                    Adjoint PlusEqual(input_pieces_2[i], input_pieces_2[i + h]);
                }
            }
        }
        adjoint auto;
    }

    function ZipSum(a: BigInt[], b: BigInt[]) : BigInt[] {
        mutable result = new BigInt[Max(Length(a), Length(b))];
        for (i in 0..Length(result)-1) {
            set result[i] = a[i] + b[i];
        }
        return result;
    }

    function SplitConst(buf: BigInt, base_piece_size: Int, piece_count: Int) : BigInt[] {
        mutable result = new BigInt[piece_count];
        for (i in 0..piece_count-1) {
            set result[i] = (buf >>> (i * base_piece_size)) % (ToBigInt(1) <<< base_piece_size);
        }
        return result;
    }

    function SplitPadBuffer(buf: Qubit[], pad: Qubit[], base_piece_size: Int, desired_piece_size: Int, piece_count: Int) : LittleEndian[] {
        mutable result = new LittleEndian[piece_count];
        mutable k_pad = 0;
        for (i in 0..piece_count-1) {
            let k_buf = i*base_piece_size;
            if (k_buf >= Length(buf)) {
                set result[i] = LittleEndian(new Qubit[0]);
            } else {
                set result[i] = LittleEndian(buf[k_buf..Min(k_buf+base_piece_size, Length(buf))-1]);
            }
            let missing = desired_piece_size - Length(result[i]!);
            set result[i] = LittleEndian(result[i]! + pad[k_pad..k_pad+missing-1]);
            set k_pad = k_pad + missing;
        }
        return result;
    }

    function SplitBuffer(buf: Qubit[], piece_size: Int) : LittleEndian[] {
        mutable result = new LittleEndian[Length(buf)/piece_size];
        for (i in 0..piece_size..Length(buf)-1) {
            set result[i/piece_size] = LittleEndian(buf[i..i+piece_size-1]);
        }
        return result;
    }

    function MergeBufferRanges(work_registers: LittleEndian[], start: Int, len: Int) : LittleEndian {
        mutable result = new Qubit[len*Length(work_registers)];
        for (i in 0..Length(work_registers)-1) {
            for (j in 0..len-1) {
                set result[i*len + j] = (work_registers[i]!)[start+j];
            }
        }
        return LittleEndian(result);
    }
}


==> anc/qsharp/WindowedArithmetic/MulAdd_Old.qs <==
namespace WindowedArithmetic {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    operation PlusEqualConstTimesLE (lvalue: LittleEndian,
                                     classical_factor: BigInt,
                                     quantum_factor: LittleEndian) : Unit {
        body (...) {
            let bs = BigIntToBools(classical_factor);
            for (i in 0..Min(Length(lvalue!), Length(bs))-1) {
                if (bs[i]) {
                    PlusEqual(SkipLE(lvalue, i), quantum_factor);
                }
            }
        }
        adjoint auto;
    }
}


==> anc/qsharp/WindowedArithmetic/MulAdd_Window.qs <==
namespace WindowedArithmetic {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    function MultiplicationTable(factor: BigInt, length: Int) : BigInt[] {
        mutable table = new BigInt[length];
        for (i in 0..Length(table)-1) {
            set table[i] = ToBigInt(i)*factor;
        }
        return table;
    }

    operation PlusEqualConstTimesLEWindowed (lvalue: LittleEndian,
                                             classical_factor: BigInt,
                                             quantum_factor: LittleEndian,
                                             window: Int) : Unit {
        body (...) {
            let table = MultiplicationTable(classical_factor, 1 <<< window);
            for (i in 0..window..Length(quantum_factor!)-1) {
                let w = SliceLE(quantum_factor, i, i+window);
                let t = SkipLE(lvalue, i);
                PlusEqualLookup(t, table, w);
            }
        }
        adjoint auto;
    }
}


==> anc/qsharp/WindowedArithmetic/Util.qs <==
namespace WindowedArithmetic {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    function Max(a: Int, b: Int) : Int {
        if (a > b) {
            return a;
        } else {
            return b;
        }
    }

    function Min(a: Int, b: Int) : Int {
        if (a < b) {
            return a;
        } else {
            return b;
        }
    }

    function CeilLg2(modulus: Int) : Int {
        mutable k = 0;
        for (i in 0..100) {
            if ((1 <<< k) < modulus) {
                set k = k + 1;
            }
        }
        return k;
    }

    function FloorLg2(modulus: Int) : Int {
        mutable k = 0;
        for (i in 0..100) {
            if ((2 <<< k) <= modulus) {
                set k = k + 1;
            }
        }
        return k;
    }

    function SquarePow(b: BigInt, e: Int, modulus: BigInt) : BigInt {
        mutable r = b;
        for (i in 1..e) {
            set r = r * r % modulus;
        }
        return r;
    }

    function ProperMod(v: BigInt, modulus: BigInt) : BigInt {
        return ((v % modulus) + modulus) % modulus;
    }

    function BigIntToInt(v: BigInt) : Int {
        if (v < ToBigInt(0) or v >= ToBigInt(1) <<< 63) {
            fail "Out of range";
        }
        let bs = BigIntToBools(v);
        mutable result = 0;
        for (b in bs) {
            set result = result <<< 1;
            if (b) {
                set result = result + 1;
            }
        }
        return result;
    }

    function FloorBigLg2(n: BigInt) : Int {
        if (n <= ToBigInt(1)) {
            return 0;
        }
        let bools = BigIntToBools(n);
        mutable m = Length(bools) - 1;
        for (i in 0..7) {
            if (not bools[m]) {
                set m = m - 1;
            }
        }
        return m;
    }

    function CeilMultiple(numerator: Int, multiple: Int) : Int {
        return ((numerator + multiple - 1) / multiple) * multiple;
    }

    function CeilPowerOf2(n: Int) : Int {
        return 1 <<< CeilLg2(n);
    }

    function SkipLE(reg: LittleEndian, start: Int) : LittleEndian {
        return LittleEndian(reg![start..Length(reg!)-1]);
    }

    function SliceLE(reg: LittleEndian, start: Int, stop: Int) : LittleEndian {
        let clamp_stop = Min(stop, Length(reg!));
        return LittleEndian(reg![start..clamp_stop-1]);
    }

    operation ForceMeasureResetBigInt(qs: LittleEndian, expectedValue: BigInt) : BigInt {
        mutable result = ToBigInt(0);
        mutable i = 0;
        for (q in qs!) {
            AssertProb([PauliZ],
                       [q],
                       ((expectedValue >>> i) &&& ToBigInt(1)) != ToBigInt(0) ? One | Zero,
                       1.0,
                       $"Expected {expectedValue} but assertion failed.",
                       0.01);
            if (Measure([PauliZ], [q]) == One) {
                set result = result + (ToBigInt(1) <<< i);
                X(q);
            }
            set i = i + 1;
        }
        return result;
    }

    function CeilBigLg2(n: BigInt) : Int {
        if (n <= ToBigInt(1)) {
            return 0;
        }
        return FloorBigLg2(n - ToBigInt(1)) + 1;
    }

    function BitLength(n: BigInt) : Int {
        return CeilBigLg2(n + ToBigInt(1));
    }

    operation RandomBigIntPow2(bits: Int) : BigInt {
        mutable t = ToBigInt(0);
        for (i in 0..32..bits-1) {
            let m = Min(32, bits - i);
            set t = (t <<< m) + ToBigInt(RandomIntPow2(m));
        }
        return t;
    }

    operation MeasureResetBigInt(qs: LittleEndian) : BigInt {
        mutable result = ToBigInt(0);
        mutable i = 0;
        for (q in qs!) {
            if (Measure([PauliZ], [q]) == One) {
                set result = result + (ToBigInt(1) <<< i);
                X(q);
            }
            set i = i + 1;
        }
        return result;
    }
}


==> anc/qsharp/WindowedArithmetic/WindowedArithmetic.csproj <==
<Project Sdk="Microsoft.NET.Sdk">
  <PropertyGroup>
    <OutputType>Exe</OutputType>
    <TargetFramework>netcoreapp2.0</TargetFramework>
    <PlatformTarget>x64</PlatformTarget>
    <AssemblyName>ShorFast</AssemblyName>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.Canon" Version="0.5.1904.1302" />
    <PackageReference Include="Microsoft.Quantum.Development.Kit" Version="0.5.1904.1302" />
  </ItemGroup>
</Project>


==> anc/qsharp/WindowedArithmetic/Xor.qs <==
namespace WindowedArithmetic {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    /// # Summary
    /// Performs a ^^^= b where a and b are little-endian quantum registers.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the xor. The 'a' in 'a ^^^= b'.
    /// ## mask
    /// The integer to xor into the target. The 'b' in 'a ^^^= b'.
    operation XorEqual (lvalue: LittleEndian, mask: LittleEndian) : Unit {
        body (...) {
            if (Length(mask!) > Length(lvalue!)) {
                fail "Length(mask!) > Length(lvalue!)";
            }
            for (i in 0..Length(mask!)-1) {
                CNOT(mask![i], lvalue![i]);
            }
        }
        adjoint self;
        controlled auto;
        controlled adjoint self;
    }

    /// # Summary
    /// Performs a ^^^= k where a is a little-endian quantum register and k is a classical constant.
    ///
    /// Bits in 'k' beyond the range of 'a' are ignored.
    /// For example, 'XorEqualConst(a, -1)' flips all qubits in 'a'.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the xor. The 'a' in 'a ^^^= k'.
    /// ## mask
    /// The integer to xor into the target. The 'k' in 'a ^^^= k'.
    operation XorEqualConst (lvalue: LittleEndian, mask: BigInt) : Unit {
        body (...) {
            for (i in 0..Length(lvalue!)-1) {
                if (((mask >>> i) &&& ToBigInt(1)) != ToBigInt(0)) {
                    X(lvalue![i]);
                }
            }
        }
        adjoint self;
        controlled auto;
        controlled adjoint self;
    }

    operation LetConst (lvalue: LittleEndian, mask: BigInt) : Unit {
        body (...) {
            XorEqualConst(lvalue, mask);
        }
        adjoint self;
        controlled auto;
        controlled adjoint self;
    }

    operation DelConst (lvalue: LittleEndian, mask: BigInt) : Unit {
        body (...) {
            Adjoint LetConst(lvalue, mask);
        }
        adjoint auto;
        controlled auto;
        controlled adjoint auto;
    }
}

